Chroma-gated, differentiable OKLCH interpolation: Continuous Oklab fallback for color-cast reduction

OKLCH -- the cylindrical (lightness, chroma, hue) form of Ottosson's Oklab color space -- is the interpolation space recommended by CSS Color 4 for gradients and color-mix(), and it is now broadly deployed. Its polar parameterization, however, casts color near the neutral axis in two ways: (1) an inter-hue detour between two chromatic endpoints that sweeps through an unintended hue (blue to yellow visibly passing through green), and (2) an off-line bow when one endpoint is achromatic. Existing remedies are uniformly two-valued -- a threshold switch that fires only at an achromatic endpoint -- so they address only (2); on chromatic pairs every one of them reduces to raw OKLCH, leaving the (1) inter-hue cast untreated. We introduce Continuous Oklab fallback (COFb), a one-parameter, differentiable chroma gate $w(C)=C^n/(C^n+\sigma^n)$ that continuously blends the OKLCH path toward the linear Oklab path as chroma falls. A single gate reduces the (1) cast that the two-valued family leaves untreated and unifies the handling of (1) and (2) without any endpoint test. We characterize a cast-hue trade-off frontier, adopt a default ($n=1$, the rational Michaelis-Menten form; $\sigma\approx0.19$ for a typical sRGB palette, from a normalization-independent cast-half criterion), and verify the gate's properties symbolically. At the default, COFb halves the inter-hue path detour (mean lateral deviation -49.5%, chroma-weighted hue excursion -35.5%). We also state the method's limits: on (2) alone the two-valued switch remains better, and like any Cartesian blend COFb does not preserve chroma. In deployment, COFb runs entirely in plain Oklab (a,b) to sRGB, so it serves as a fallback that delivers the same cast-reduced gradients where modern CSS color interpolation (color-mix(in oklch) and the like) is unavailable -- older engines, image and video pipelines, or GPU shaders.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 nekotrack

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# COFb — reproducibility scripts

Ancillary code for the paper *Chroma-gated, differentiable OKLCH interpolation:
Continuous Oklab fallback for color-cast reduction*.

These scripts reproduce the numeric results, the symbolic gate properties, and
the figures of the paper. They are self-contained (no external data files) and
use the paper's default gate parameters **n = 1 (Michaelis–Menten), σ ≈ 0.19**.

## Files

| File | Reproduces |
|------|------------|
| `gate_symbolic_verify.py` | Appendix A — symbolic properties of the gate `w(C)=C^n/(C^n+σ^n)` (endpoint values, monotonicity, the C=0 derivative limit, smoothness on C>0). Computer-algebra (SymPy). |
| `cofb_kabuki_eval.py` | Table 1 — per-pair excess chroma, chroma-weighted hue excursion, and lateral deviation for the five method × pair cells (`run_table()`). Defines the interpolators and metrics. |
| `cofb_sigma_opt.py` | Operating points on the cast–hue frontier ((A) hue-fixed σ=0.144, (B) cast-fixed σ=0.194) and the gate-vs-path cross-check correlations. Imports `cofb_kabuki_eval`. |
| `make_figs_paper.py` | The five figures (white background): `cofb_ab_paths`, `cofb_achromatic_paths`, `cofb_gradient_strips`, `cofb_sigma_optima`, `cofb_gate_vs_path`. |
| `paper_style.py` | White-background plotting theme used by `make_figs_paper.py`. |

## Requirements

Python 3.9+ and the packages in `requirements.txt`:

```
pip install -r requirements.txt
```

(`numpy`, `matplotlib`, `seaborn`, `sympy`. No color-science library is needed.)

## Usage

```
python3 gate_symbolic_verify.py          # symbolic properties (PASS log)
python3 cofb_kabuki_eval.py              # Table 1 numbers
python3 cofb_sigma_opt.py                # operating points + cross-check
python3 make_figs_paper.py               # writes the 5 figures into ./figures/
python3 make_figs_paper.py --outdir .    # ...or into the current directory
```

## Expected key results (paper defaults n=1, σ=0.19)

- Inter-hue mean lateral deviation: raw OKLCH **0.1378** → COFb **0.0697** (**−49.5%**).
- Chroma-weighted hue excursion: raw **20.3°** → COFb **13.1°** (**−35.5%**).
- Frontier operating points: (A) hue-fixed **σ = 0.144**; (B) cast-fixed **σ = 0.194**.
- Gate-vs-path cross-check: Pearson *r* = **+0.996** (gate,path), **+1.000** (gate,cast),
  **+0.998** (path,cast).

The two-valued methods (NaN-inherit, two-valued fallback) are numerically identical to
raw OKLCH on the chromatic pairs, and reach the straight chromatic-to-neutral line on the
achromatic pairs; COFb is the only compared method that reduces the inter-hue cast.

## License

Code: MIT (see `LICENSE`). © 2026 nekotrack.
The paper text and figures are licensed CC BY 4.0.


==> anc/cofb_kabuki_eval.py <==
#!/usr/bin/env python3
"""
cofb_kabuki_eval.py
Continuous Oklab fallback (COFb) : color-cast 評価ハーネス  Ver. alpha

目的:
  OKLCH 極座標補間の「色かぶり（color cast）」を定量化し、4 手法を比較する。
  - 主指標: ab 平面の原点距離 = 過剰彩度（detour / excess chroma）
            素 Oklch は無彩色軸を迂回して中間で彩度が過剰に膨らむ。
            baseline = Oklab 線形（直進）に対する経路彩度の超過。
  - 副指標: 色相逸脱（hue excursion）= Oklab 線形の同 t 点に対する経路 hue のずれ。
            「Blue->Yellow の中間が緑になる」現象を hue 角度で捉える（彩度で重み）。

比較手法:
  (0) Oklab-linear         … baseline（直進・色かぶり無し・hue 制御無し）
  (1) Oklch-raw            … 素の極座標補間（問題の提示）
  (2) W3C NaN-inherit      … 無彩色端点の hue を相手端点で継承（二値・有彩色間に無効）
  (3) Two-valued fallback  … 片端が無彩色なら Oklab、それ以外 Oklch（hue 制御を放棄）
  (4) COFb (this work)     … a = w*a_lch + (1-w)*a_lab,  w = C^n/(C^n+sigma^n)
                             n は可変（記事 n=0.87 と clean な n=1 を併記）

物差し補足:
  彩度・hue は Oklab 空間で測る（補間が起きる座標系そのもの）。
  「見える効果」確認のため実グラデーション帯も sRGB で描画する。

(c) 2026 nekotrack
"""

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import seaborn as sns

# テーマ（skill_visualization: Soft Dark）
sns.set_theme(style="darkgrid", font_scale=1.05)
plt.rcParams.update({
    "figure.facecolor": "#0f172a", "axes.facecolor": "#0f172a",
    "savefig.facecolor": "#0f172a", "text.color": "#f1f5f9",
    "axes.labelcolor": "#f1f5f9", "xtick.color": "#94a3b8",
    "ytick.color": "#94a3b8", "grid.color": "#243044",
})

# 定数
OKP_N, OKP_SIGMA = 1.0, 0.19           # canonical interpolation default (n=1 MM; sigma=0.19 cast-half). n=0.87 kept as alt in METHODS.
N = 257
ACHROM = 1e-4                           # 無彩色判定閾

# 基本変換（資産流用）
def oklch_to_oklab(L, C, h):
    r = np.radians(h)
    return np.array([L, C*np.cos(r), C*np.sin(r)])

def lerp_hue(h0, h1, t):
    dh = ((h1 - h0 + 180.0) % 360.0) - 180.0
    return (h0 + dh*t) % 360.0

def oklab_to_linsrgb(LAB):
    L, a, b = LAB[...,0], LAB[...,1], LAB[...,2]
    l_ = L + 0.3963377774*a + 0.2158037573*b
    m_ = L - 0.1055613458*a - 0.0638541728*b
    s_ = L - 0.0894841775*a - 1.2914855480*b
    l, m, s = l_**3, m_**3, s_**3
    r = 4.0767416621*l - 3.3077115913*m + 0.2309699292*s
    g = -1.2684380046*l + 2.6097574011*m - 0.3413193965*s
    bb = -0.0041960863*l - 0.7034186147*m + 1.7076147010*s
    return np.stack([r, g, bb], axis=-1)

def linsrgb_to_srgb(c):
    c = np.clip(c, 0.0, 1.0)
    return np.where(c <= 0.0031308, 12.92*c, 1.055*np.power(c, 1/2.4) - 0.055)

# ゲート
def gate(C, n=OKP_N, s=OKP_SIGMA):
    Cn = np.power(np.maximum(C, 0.0), n)
    return Cn / (Cn + s**n)

# 補間器（いずれも Oklab 経路 (N,3) を返す）
def i_oklab(p0, p1, t):
    o0, o1 = oklch_to_oklab(*p0), oklch_to_oklab(*p1)
    return o0[None]*(1-t)[:,None] + o1[None]*t[:,None]

def i_oklch_raw(p0, p1, t):
    L0,C0,h0 = p0; L1,C1,h1 = p1
    L = L0*(1-t)+L1*t; C = C0*(1-t)+C1*t; h = lerp_hue(h0,h1,t)
    r = np.radians(h)
    return np.column_stack([L, C*np.cos(r), C*np.sin(r)])

def i_nan_inherit(p0, p1, t):
    L0,C0,h0 = p0; L1,C1,h1 = p1
    a0, a1 = (C0 < ACHROM), (C1 < ACHROM)
    if a0 and not a1: h0 = h1
    elif a1 and not a0: h1 = h0
    return i_oklch_raw((L0,C0,h0), (L1,C1,h1), t)

def i_twovalue_fallback(p0, p1, t):
    if (p0[1] < ACHROM) or (p1[1] < ACHROM):
        return i_oklab(p0, p1, t)
    return i_oklch_raw(p0, p1, t)

def i_cofb(p0, p1, t, n=OKP_N, s=OKP_SIGMA):
    lch = i_oklch_raw(p0, p1, t)
    lab = i_oklab(p0, p1, t)
    C_lch = np.hypot(lch[:,1], lch[:,2])
    w = gate(C_lch, n, s)[:, None]
    L = lch[:, 0]
    ab = w*lch[:, 1:] + (1-w)*lab[:, 1:]
    return np.column_stack([L, ab])

# 指標
def path_chroma(path):
    return np.hypot(path[:,1], path[:,2])

def path_hue(path):
    return np.degrees(np.arctan2(path[:,2], path[:,1])) % 360.0

def excess_chroma(path, base):
    return path_chroma(path) - path_chroma(base)

def hue_excursion(path, base):
    dh = path_hue(path) - path_hue(base)
    dh = (dh + 180.0) % 360.0 - 180.0
    w = path_chroma(path)
    return np.abs(dh), w

def lateral_deviation(path, p0, p1):
    # ab 平面で端点を結ぶ弦からの最大垂直距離（原点迂回の弧を直接捉える）
    P0 = oklch_to_oklab(*p0)[1:]
    P1 = oklch_to_oklab(*p1)[1:]
    d = P1 - P0
    dn = np.linalg.norm(d)
    if dn < 1e-9:
        return 0.0
    dhat = d / dn
    rel = path[:, 1:] - P0[None, :]
    proj = rel @ dhat
    perp = rel - proj[:, None]*dhat[None, :]
    return float(np.linalg.norm(perp, axis=1).max())

# テストペア（記事プリセットに対応する OKLCH 端点）
PAIRS = [
    ("Blue->Yellow",   (0.45, 0.22, 264.0), (0.92, 0.19, 100.0), "inter-hue"),
    ("Cyan->Red",      (0.78, 0.14, 195.0), (0.58, 0.22,  28.0), "inter-hue"),
    ("Purple->Orange", (0.50, 0.20, 310.0), (0.72, 0.18,  55.0), "inter-hue"),
    ("Green->Black",   (0.60, 0.16, 145.0), (0.00, 0.00,   0.0), "achromatic"),
    ("Blue->Black",    (0.45, 0.22, 264.0), (0.00, 0.00,   0.0), "achromatic"),
]

METHODS = [
    ("Oklab-linear",     lambda p0,p1,t: i_oklab(p0,p1,t)),
    ("Oklch-raw",        lambda p0,p1,t: i_oklch_raw(p0,p1,t)),
    ("NaN-inherit",      lambda p0,p1,t: i_nan_inherit(p0,p1,t)),
    ("Two-val fallback", lambda p0,p1,t: i_twovalue_fallback(p0,p1,t)),
    ("COFb n=0.87",      lambda p0,p1,t: i_cofb(p0,p1,t,n=0.87)),
    ("COFb n=1.0",       lambda p0,p1,t: i_cofb(p0,p1,t,n=1.0)),
]

COLORS = {
    "Oklab-linear":"#64748b", "Oklch-raw":"#ef4444", "NaN-inherit":"#f59e0b",
    "Two-val fallback":"#a78bfa", "COFb n=0.87":"#22d3ee", "COFb n=1.0":"#34d399",
}

def run_table():
    t = np.linspace(0, 1, N)
    rows = []
    print(f"{'pair':16} {'method':18} {'max_excessC':>11} {'wmean_hueExc':>12} {'lat_dev':>9}")
    print("-"*70)
    for name, p0, p1, kind in PAIRS:
        base = i_oklab(p0, p1, t)
        for mname, fn in METHODS:
            path = fn(p0, p1, t)
            exc = excess_chroma(path, base)
            dh, w = hue_excursion(path, base)
            lat = lateral_deviation(path, p0, p1)
            max_exc = float(exc.max())
            wmean_dh = float(np.sum(dh*w)/max(np.sum(w), 1e-9))
            rows.append((name, kind, mname, max_exc, wmean_dh, lat))
            print(f"{name:16} {mname:18} {max_exc:>11.4f} {wmean_dh:>12.2f} {lat:>9.4f}")
        print("-"*70)
    return rows

def fig_ab_paths():
    t = np.linspace(0, 1, N)
    show = ["Oklab-linear","Oklch-raw","Two-val fallback","COFb n=1.0"]
    fig, axes = plt.subplots(1, 3, figsize=(15, 5.2), constrained_layout=True)
    for ax, (name,p0,p1,kind) in zip(axes, PAIRS[:3]):
        for mname, fn in METHODS:
            if mname not in show: continue
            path = fn(p0, p1, t)
            ax.plot(path[:,1], path[:,2], color=COLORS[mname], lw=2.2,
                    label=mname, alpha=0.95)
        ax.scatter([0],[0], c="#f1f5f9", s=30, zorder=5)
        ax.axhline(0, color="#334155", lw=0.8); ax.axvline(0, color="#334155", lw=0.8)
        ax.set_title(name); ax.set_xlabel("a"); ax.set_ylabel("b")
        ax.set_aspect("equal", adjustable="datalim")
    axes[0].legend(frameon=False, fontsize=8, loc="best")
    fig.suptitle("ab-plane paths : raw Oklch detours around the origin (color cast)", fontsize=12)
    fig.text(0.995, 0.005, "(c) 2026 nekotrack", ha="right", va="bottom",
             fontsize=8, color="#64748b")
    fig.savefig("/home/claude/cofb_ab_paths.png", dpi=300, bbox_inches="tight")
    plt.close(fig)
    print("saved: cofb_ab_paths.png")

def fig_chroma_profile():
    t = np.linspace(0, 1, N)
    fig, axes = plt.subplots(1, 3, figsize=(15, 4.4), constrained_layout=True)
    for ax, (name,p0,p1,kind) in zip(axes, PAIRS[:3]):
        for mname, fn in METHODS:
            path = fn(p0, p1, t)
            ax.plot(t, path_chroma(path), color=COLORS[mname], lw=2.0,
                    label=mname, alpha=0.95)
        ax.set_title(name); ax.set_xlabel("t"); ax.set_ylabel("chroma (origin dist)")
    axes[2].legend(frameon=False, fontsize=8, loc="best")
    fig.suptitle("Origin-distance (chroma) profile : raw Oklch bulges at mid-path", fontsize=12)
    fig.text(0.995, 0.005, "(c) 2026 nekotrack", ha="right", va="bottom",
             fontsize=8, color="#64748b")
    fig.savefig("/home/claude/cofb_chroma_profile.png", dpi=300, bbox_inches="tight")
    plt.close(fig)
    print("saved: cofb_chroma_profile.png")

def fig_gradient_strips():
    t = np.linspace(0, 1, 256)
    show = ["Oklab-linear","Oklch-raw","NaN-inherit","Two-val fallback","COFb n=1.0"]
    fig, axes = plt.subplots(len(PAIRS), 1, figsize=(11, 1.5*len(PAIRS)),
                             constrained_layout=True)
    for ax, (name,p0,p1,kind) in zip(axes, PAIRS):
        bands = []
        for mname in show:
            fn = dict(METHODS)[mname]
            path = fn(p0, p1, t)
            srgb = linsrgb_to_srgb(oklab_to_linsrgb(path))
            bands.append(np.clip(srgb, 0, 1))
        img = np.stack(bands, axis=0)
        ax.imshow(img, aspect="auto", extent=[0,1,0,len(show)])
        ax.set_yticks(np.arange(len(show))+0.5)
        ax.set_yticklabels(show[::-1], fontsize=8)
        ax.set_xticks([]); ax.set_title(f"{name}  ({kind})", fontsize=10, loc="left")
    fig.suptitle("Rendered gradients : visible color cast removed by COFb", fontsize=12)
    fig.text(0.995, 0.002, "(c) 2026 nekotrack", ha="right", va="bottom",
             fontsize=8, color="#64748b")
    fig.savefig("/home/claude/cofb_gradient_strips.png", dpi=300, bbox_inches="tight")
    plt.close(fig)
    print("saved: cofb_gradient_strips.png")

if __name__ == "__main__":
    print("="*60); print("Continuous Oklab fallback — color-cast evaluation"); print("="*60)
    rows = run_table()
    print("\nDone. (Figures are produced by make_figs_paper.py.)")


==> anc/cofb_sigma_opt.py <==
#!/usr/bin/env python3
"""
cofb_sigma_opt.py
Continuous Oklab fallback (COFb) : sigma optimum study  Ver. alpha

目的:
  補間目的に対する sigma の最適点を、cast removal x hue retention の
  トレードオフ・フロンティア上で定量化する。
  主指標(経路ベース cast / ゲートベース hue)は cofb_param_sweep を流用。
  裏取り(2): 経路ベースの hue retention を別途定義し、ゲート版と定性一致を確認。

3 つの目的関数 (n=0.87, n=1.0 で各々):
  (A) hue-fixed : hue_retention(gate) = HR_TARGET を満たす sigma
  (B) cast-fixed: cast_removal = raw_baseline * (1-CAST_CUT) を満たす sigma
  (C) knee      : 正規化フロンティアで理想点(cast=0,hue=1)に最も近い sigma

裏取り (path-based hue retention):
  retention_path(n,s) = mean_pairs [ wmean|dh_cofb-vs-oklab| / wmean|dh_raw-vs-oklab| ]
  分子は COFb 経路の Oklab 線形からの色相逸脱(彩度重み)、分母は素 Oklch の同量。
  1 = Oklch 並みに色相制御を保持 / 0 = Oklab 線形並みにフラット。
  ゲート版と同じ単調性・同じトレードオフを示すかを確認する。

(c) 2026 nekotrack
"""

import numpy as np
import matplotlib.pyplot as plt
import cofb_kabuki_eval as ce   # import 時に Soft Dark テーマ適用

N = 257
T = np.linspace(0, 1, N)
INTER = [p for p in ce.PAIRS if p[3] == "inter-hue"]
TYP = np.array([0.10, 0.15, 0.20])

# ── 指標 ────────────────────────────────────────────────────────────
def cast_removal(n, s):
    return float(np.mean([ce.lateral_deviation(ce.i_cofb(p0, p1, T, n=n, s=s), p0, p1)
                          for _, p0, p1, _ in INTER]))

def hue_retention_gate(n, s):
    return float(np.mean(ce.gate(TYP, n=n, s=s)))

def _wmean_dh(path, base):
    dh, w = ce.hue_excursion(path, base)
    return float(np.sum(dh * w) / max(np.sum(w), 1e-9))

# 素 Oklch の Oklab線形からの色相逸脱(彩度重み): sigma に依らない分母
_RAW_DH = []
for _, p0, p1, _ in INTER:
    base = ce.i_oklab(p0, p1, T)
    _RAW_DH.append(_wmean_dh(ce.i_oklch_raw(p0, p1, T), base))
_RAW_DH = np.array(_RAW_DH)

def hue_retention_path(n, s):
    """経路ベース hue retention（裏取り・指標2）。
    canonical 定義（cofb_sigma_reconstruct.py と一致）: 分子(COFb) と分母(raw) を
    同一の COFb 彩度重み w で評価する。"""
    rats = []
    for _, p0, p1, _ in INTER:
        base = ce.i_oklab(p0, p1, T)
        dh_c, w = ce.hue_excursion(ce.i_cofb(p0, p1, T, n=n, s=s), base)
        dh_r, _ = ce.hue_excursion(ce.i_oklch_raw(p0, p1, T), base)
        num = np.sum(dh_c * w) / max(np.sum(w), 1e-9)
        den = np.sum(dh_r * w) / max(np.sum(w), 1e-9)
        rats.append(num / max(den, 1e-9))
    return float(np.mean(rats))

# 素 Oklch の cast baseline (sigma->0 極限 = inter-hue 横ずれ平均)
RAW_CAST = float(np.mean([ce.lateral_deviation(ce.i_oklch_raw(p0, p1, T), p0, p1)
                          for _, p0, p1, _ in INTER]))

# ── σ を解く（単調性を利用した二分探索）────────────────────────────
SGRID = np.linspace(0.04, 1.20, 400)

def solve_sigma_for_hue(n, target):
    """hue_retention_gate(n,s)=target を満たす s（s に対し単調減少）"""
    f = lambda s: hue_retention_gate(n, s) - target
    return _bisect(f, SGRID)

def solve_sigma_for_cast(n, target):
    """cast_removal(n,s)=target を満たす s（s に対し単調減少）"""
    f = lambda s: cast_removal(n, s) - target
    return _bisect(f, SGRID)

def _bisect(f, grid):
    vals = np.array([f(s) for s in grid])
    sign = np.sign(vals)
    idx = np.where(np.diff(sign) != 0)[0]
    if len(idx) == 0:
        return None
    lo, hi = grid[idx[0]], grid[idx[0] + 1]
    for _ in range(60):
        mid = 0.5 * (lo + hi)
        if f(lo) * f(mid) <= 0:
            hi = mid
        else:
            lo = mid
    return 0.5 * (lo + hi)

def knee_sigma(n, grid=SGRID):
    """正規化フロンティアで理想点(cast_norm=0, hue_norm=1)最近傍の sigma"""
    cast = np.array([cast_removal(n, s) for s in grid])
    hue = np.array([hue_retention_gate(n, s) for s in grid])
    cn = (cast - cast.min()) / (cast.max() - cast.min() + 1e-12)
    hn = (hue - hue.min()) / (hue.max() - hue.min() + 1e-12)
    d = np.hypot(cn - 0.0, hn - 1.0)
    return float(grid[np.argmin(d)])

# ── 実行 ────────────────────────────────────────────────────────────
HR_TARGET = 0.50
CAST_CUT = 0.50    # raw baseline からの削減率
cast_target = RAW_CAST * (1 - CAST_CUT)

def report():
    print("=" * 66)
    print("COFb sigma optimum study")
    print("=" * 66)
    print(f"raw Oklch cast baseline (inter-hue mean) : {RAW_CAST:.4f}")
    print(f"  (A) hue-fixed target  HR = {HR_TARGET}")
    print(f"  (B) cast-fixed target = {cast_target:.4f}  (= {int(CAST_CUT*100)}% cut)")
    print(f"  (C) knee = nearest to ideal (cast=0, hue=1) on normalized frontier")
    print(f"  reused point: sigma=0.34\n")

    for n in (0.87, 1.0):
        sA = solve_sigma_for_hue(n, HR_TARGET)
        sB = solve_sigma_for_cast(n, cast_target)
        sC = knee_sigma(n)
        print(f"--- n = {n} ---")
        for tag, s in [("(A) hue-fixed", sA), ("(B) cast-fixed", sB),
                       ("(C) knee", sC), ("reused 0.34", 0.34)]:
            if s is None:
                print(f"  {tag:14}: (no solution in grid)")
                continue
            print(f"  {tag:14}: sigma={s:.3f}  "
                  f"cast={cast_removal(n,s):.4f}  "
                  f"hue_gate={hue_retention_gate(n,s):.3f}  "
                  f"hue_path={hue_retention_path(n,s):.3f}")
        print()

    # 裏取り: ゲート版 vs 経路版 の単調性・相関（n=0.87）
    print("[Cross-check] gate vs path hue retention (n=0.87, over sigma):")
    ss = np.linspace(0.08, 0.50, 40)   # canonical cross-check range (matches reconstruct -> corr +0.996)
    hg = np.array([hue_retention_gate(0.87, s) for s in ss])
    hp = np.array([hue_retention_path(0.87, s) for s in ss])
    cc = np.array([cast_removal(0.87, s) for s in ss])
    r_gp = np.corrcoef(hg, hp)[0, 1]
    r_gc = np.corrcoef(hg, cc)[0, 1]
    r_pc = np.corrcoef(hp, cc)[0, 1]
    print(f"  corr(gate, path)        = {r_gp:+.4f}  (両指標が同方向か)")
    print(f"  corr(gate, cast)        = {r_gc:+.4f}  (トレードオフ: 正相関=同方向に増減)")
    print(f"  corr(path, cast)        = {r_pc:+.4f}")
    print(f"  gate monotone decr in s : {bool(np.all(np.diff(hg) < 0))}")
    print(f"  path monotone decr in s : {bool(np.all(np.diff(hp) < 0))}")
    return ss, hg, hp, cc

# ── 図 ──────────────────────────────────────────────────────────────
def fig_frontier_with_optima():
    grid = np.linspace(0.05, 1.0, 120)
    fig, ax = plt.subplots(figsize=(8.6, 6.6), constrained_layout=True)
    marks = {"(A) hue-fixed": ("#fbbf24", "o"),
             "(B) cast-fixed": ("#22d3ee", "s"),
             "(C) knee [grid-dep.]": ("#34d399", "^")}
    for n, col in [(0.87, "#f87171"), (1.0, "#a78bfa")]:
        cast = np.array([cast_removal(n, s) for s in grid])
        hue = np.array([hue_retention_gate(n, s) for s in grid])
        ax.plot(cast, hue, "-", color=col, lw=1.8, alpha=0.9, label=f"frontier n={n}")
        sols = {"(A) hue-fixed": solve_sigma_for_hue(n, HR_TARGET),
                "(B) cast-fixed": solve_sigma_for_cast(n, cast_target),
                "(C) knee [grid-dep.]": knee_sigma(n)}
        for tag, s in sols.items():
            if s is None:
                continue
            mc, mk = marks[tag]
            ax.scatter([cast_removal(n, s)], [hue_retention_gate(n, s)],
                       c=mc, marker=mk, s=95, edgecolor="white", linewidth=1.2,
                       zorder=6, label=f"{tag} (n={n}, σ={s:.2f})")
        # 流用点
        ax.scatter([cast_removal(n, 0.34)], [hue_retention_gate(n, 0.34)],
                   facecolor="none", edgecolor=col, s=160, linewidth=2.0,
                   zorder=5, label=f"reused σ=0.34 (n={n})")
    ax.axhline(HR_TARGET, color="#fbbf24", ls=":", lw=1, alpha=0.6)
    ax.axvline(cast_target, color="#22d3ee", ls=":", lw=1, alpha=0.6)
    ax.set_xlabel("color-cast  (mean lateral deviation, lower=better)")
    ax.set_ylabel("hue retention (gate, higher=better)")
    ax.set_title("σ optima on the cast–hue frontier  (default σ≈0.19 anchored to (B); knee is grid-dependent)", fontsize=10.5)
    ax.legend(frameon=False, fontsize=7.5, ncol=2, loc="upper left")
    fig.text(0.995, 0.005, "(c) 2026 nekotrack", ha="right", va="bottom",
             fontsize=8, color="#64748b")
    fig.savefig("/home/claude/cofb_sigma_optima.png", dpi=300, bbox_inches="tight")
    plt.close(fig)
    print("saved: cofb_sigma_optima.png")

def fig_gate_vs_path(ss, hg, hp, cc):
    fig, ax = plt.subplots(figsize=(8.2, 5.6), constrained_layout=True)
    ax.plot(ss, hg, "-o", color="#34d399", lw=2, ms=4, label="hue retention (gate)")
    ax.plot(ss, hp, "-s", color="#22d3ee", lw=2, ms=4, label="hue retention (path, cross-check)")
    ax.plot(ss, cc / cc.max(), "--", color="#f87171", lw=1.6, alpha=0.85,
            label="cast removal (norm.)")
    ax.set_xlabel("sigma"); ax.set_ylabel("metric value")
    ax.set_title("Cross-check: gate vs path hue retention share the same trend (n=0.87)",
                 fontsize=11)
    ax.legend(frameon=False, fontsize=9, loc="upper right")
    fig.text(0.995, 0.005, "(c) 2026 nekotrack", ha="right", va="bottom",
             fontsize=8, color="#64748b")
    fig.savefig("/home/claude/cofb_gate_vs_path.png", dpi=300, bbox_inches="tight")
    plt.close(fig)
    print("saved: cofb_gate_vs_path.png")

if __name__ == "__main__":
    report()
    print("\nDone. (Figures are produced by make_figs_paper.py.)")


==> anc/gate_symbolic_verify.py <==
#!/usr/bin/env python3
"""
gate_symbolic_verify.py
Chroma gate w(C) = C^n / (C^n + sigma^n) の記号検証  Ver. alpha

目的（skill_color_verify: SymPy 先行）:
  Continuous Oklab fallback の彩度ゲート w(C) について、
  記事が主張する性質（単調・端点挙動・微分可能性）を記号で確認する。
  特に n<1 の NR 関数が C=0 で持ちうる微分特異点を明示的に検査する。

検証項目:
  [1] 端点値          w(0)=0, w(sigma)=1/2, w->1 (C->inf)
  [2] 単調性          w'(C) > 0 for C>0
  [3] C=0 の微分特異点  lim_{C->0+} w'(C)  （n<1 で発散するか）
  [4] C>0 での滑らかさ  w は C>0 で実解析的（任意回微分可能）

(c) 2026 nekotrack
"""

import sympy as sp

C, n, s = sp.symbols('C n sigma', positive=True)

w = C**n / (C**n + s**n)

print("=" * 64)
print("Chroma gate  w(C) = C^n / (C^n + sigma^n)")
print("=" * 64)

# [1] 端点値 -------------------------------------------------------
print("\n[1] Endpoint values")
w0  = sp.limit(w, C, 0, '+')
wsg = sp.simplify(w.subs(C, s))
winf = sp.limit(w, C, sp.oo)
print(f"  w(0+)      = {w0}")
print(f"  w(sigma)   = {wsg}")
print(f"  w(C->inf)  = {winf}")

# [2] 単調性 -------------------------------------------------------
print("\n[2] Monotonicity  (w'(C) for C>0)")
dw = sp.simplify(sp.diff(w, C))
print(f"  w'(C) = {dw}")
# 形を見れば符号は自明だが、因数の正値性を確認
num, den = sp.fraction(sp.together(dw))
print(f"  numerator   = {sp.simplify(num)}")
print(f"  denominator = {sp.simplify(den)}")
print("  -> for C>0, n>0, sigma>0: n>0, C^(n-1)>0, sigma^n>0, (C^n+sigma^n)^2>0")
print("     hence w'(C) > 0  (strictly increasing). [PASS]")

# [3] C=0 における 1階微分の極限（微分特異点の検査）---------------
print("\n[3] Derivative limit at C->0+  (singularity check)")
for nv in [sp.Rational(87, 100), sp.Integer(1), sp.Rational(3, 2), sp.Integer(2)]:
    lim = sp.limit(dw.subs(n, nv), C, 0, '+')
    tag = "FINITE" if lim.is_finite else "DIVERGES"
    print(f"  n={float(nv):>4}:  lim w'(C->0+) = {lim}   [{tag}]")

print("""
  Interpretation:
   - n<1 (e.g. 0.87): w'(0+) -> +oo. w is C^0 (continuous, w(0)=0) but
     NOT C^1 at C=0; the first derivative has an integrable singularity.
   - n=1: w'(0+) = 1/sigma (finite). C^1 at the origin.
   - n>1: w'(0+) = 0 (finite).
  => The claim "infinitely differentiable" holds only on C>0, NOT at C=0
     when n<1. At C=0 the gate is continuous but has a vertical tangent.""")

# [4] C>0 での高階微分が存在すること（n=0.87 を例に数式で取得）-----
print("\n[4] Higher derivatives exist on C>0  (n=0.87 example)")
n087 = sp.Rational(87, 100)
w_087 = w.subs(n, n087)
for k in [1, 2, 3]:
    dk = sp.diff(w_087, C, k)
    finite_at_1 = sp.simplify(dk.subs([(C, 1), (s, sp.Rational(34, 100))])).is_finite
    print(f"  d^{k}w/dC^{k} exists symbolically; finite at C=1,sigma=0.34: {finite_at_1}")
print("  -> on the open domain C>0, w is smooth (analytic). [PASS]")

print("\n" + "=" * 64)
print("Summary")
print("=" * 64)
print("""  - w(0)=0, w(sigma)=1/2, w(inf)=1                         [PASS]
  - strictly increasing on C>0                              [PASS]
  - smooth (C^inf) on C>0                                   [PASS]
  - at C=0: continuous but C^1 fails for n<1 (vertical tangent)
    => paper must state differentiability on C>0, and treat C=0
       as a continuous endpoint with a one-sided infinite slope
       (the same vertical-tangent behavior at C=0 as in the author's Oklch+).""")


==> anc/make_figs_paper.py <==
#!/usr/bin/env python3
"""
make_figs_paper.py
Continuous Oklab fallback (COFb) : paper figure driver (white background)  Ver. alpha

Regenerates the five figures used in the paper, on the white-background paper
theme (paper_style.py). Data, interpolators and metrics are reused from the
evaluation scripts (cofb_kabuki_eval.py, cofb_sigma_opt.py); this driver only
re-styles and lays them out for print.

Figures:
  cofb_ab_paths.png          inter-hue (a,b) paths           (Fig. abpaths)
  cofb_achromatic_paths.png  achromatic (a,b) paths           (Fig. achropaths, appendix)
  cofb_gradient_strips.png   rendered sRGB gradients          (Fig. strips)
  cofb_sigma_optima.png      cast-hue frontier with optima    (Fig. optima)
  cofb_gate_vs_path.png      gate vs path cross-check         (Fig. gatepath)

Run:
  python3 make_figs_paper.py            # writes the 5 PNGs into ./figures/
  python3 make_figs_paper.py --outdir . # writes into the current directory

(c) 2026 nekotrack
"""
import os
import argparse
import numpy as np
import matplotlib.pyplot as plt

import cofb_kabuki_eval as ce      # interpolators, PAIRS, metrics, sRGB conversion (imports Soft Dark; overridden below)
import cofb_sigma_opt as so        # frontier / optima / cross-check (imports ce)
import paper_style as pst          # white-background paper theme

# White-background method palette (high contrast on white).
LC = {
    "Oklab-linear":     pst.C["slate"],
    "Oklch-raw":        pst.C["red"],
    "NaN-inherit":      pst.C["amber"],
    "Two-val fallback": pst.C["violet"],
    "COFb n=0.87":      pst.C["cyan"],
    "COFb n=1.0":       pst.C["emerald"],
}

N = ce.N
T = np.linspace(0.0, 1.0, N)


# ----------------------------------------------------------------------
# Fig. abpaths : inter-hue (a,b) paths
# ----------------------------------------------------------------------
def fig_ab_paths(outdir):
    show = ["Oklab-linear", "Oklch-raw", "Two-val fallback", "COFb n=1.0"]
    methods = dict(ce.METHODS)
    fig, axes = plt.subplots(1, 3, figsize=(15, 5.2), constrained_layout=True)
    for ax, (name, p0, p1, kind) in zip(axes, ce.PAIRS[:3]):
        for mname in show:
            path = methods[mname](p0, p1, T)
            ax.plot(path[:, 1], path[:, 2], color=LC[mname], lw=2.4, label=mname, alpha=0.95)
        ax.scatter([0], [0], c=pst.INK, s=28, zorder=5)
        ax.axhline(0, color=pst.GRID, lw=0.9)
        ax.axvline(0, color=pst.GRID, lw=0.9)
        ax.set_title(name)
        ax.set_xlabel("a")
        ax.set_ylabel("b")
        ax.set_aspect("equal", adjustable="datalim")
    axes[0].legend(frameon=False, fontsize=10, loc="lower left")
    fig.suptitle("ab-plane paths: raw OKLCH detours around the origin (color cast)")
    pst.credit(fig)
    pst.save(fig, os.path.join(outdir, "cofb_ab_paths.png"))
    print("saved: cofb_ab_paths.png")


# ----------------------------------------------------------------------
# Fig. achropaths : achromatic (a,b) paths  (reconstructed; data from ce)
# ----------------------------------------------------------------------
def fig_achromatic_paths(outdir):
    show = ["Oklab-linear", "Oklch-raw", "Two-val fallback", "COFb n=1.0"]
    methods = dict(ce.METHODS)
    fig, axes = plt.subplots(1, 2, figsize=(13, 5.4), constrained_layout=True)
    for ax, (name, p0, p1, kind) in zip(axes, ce.PAIRS[3:5]):
        for mname in show:
            path = methods[mname](p0, p1, T)
            ax.plot(path[:, 1], path[:, 2], color=LC[mname], lw=2.4, label=mname, alpha=0.95)
        ax.scatter([0], [0], c=pst.INK, s=28, zorder=5)
        ax.axhline(0, color=pst.GRID, lw=0.9)
        ax.axvline(0, color=pst.GRID, lw=0.9)
        ax.set_title(name)
        ax.set_xlabel("a")
        ax.set_ylabel("b")
        ax.set_aspect("equal", adjustable="datalim")
    axes[0].legend(frameon=False, fontsize=10, loc="lower left")
    fig.suptitle(
        "Achromatic ab-plane paths: COFb relaxes the OKLCH bow continuously "
        "(differentiable, no switch) toward the\n"
        "two-valued (= Oklab-linear) line; on (2) alone two-valued reaches it "
        "(one smooth gate unifies (1) and (2))",
        fontsize=13.5,
    )
    pst.credit(fig)
    pst.save(fig, os.path.join(outdir, "cofb_achromatic_paths.png"))
    print("saved: cofb_achromatic_paths.png")


# ----------------------------------------------------------------------
# Fig. strips : rendered sRGB gradients
# ----------------------------------------------------------------------
def fig_gradient_strips(outdir):
    t = np.linspace(0.0, 1.0, 256)
    show = ["Oklab-linear", "Oklch-raw", "NaN-inherit", "Two-val fallback", "COFb n=1.0"]
    methods = dict(ce.METHODS)
    fig, axes = plt.subplots(len(ce.PAIRS), 1, figsize=(11, 1.55 * len(ce.PAIRS)),
                             constrained_layout=True)
    for ax, (name, p0, p1, kind) in zip(axes, ce.PAIRS):
        bands = []
        for mname in show:
            path = methods[mname](p0, p1, t)
            srgb = ce.linsrgb_to_srgb(ce.oklab_to_linsrgb(path))
            bands.append(np.clip(srgb, 0.0, 1.0))
        img = np.stack(bands, axis=0)
        ax.imshow(img, aspect="auto", extent=[0, 1, 0, len(show)])
        ax.set_yticks(np.arange(len(show)) + 0.5)
        ax.set_yticklabels(show[::-1], fontsize=10)
        ax.set_xticks([])
        ax.grid(False)
        ax.set_title(f"{name}  ({kind})", fontsize=12, loc="left")
    fig.suptitle("Rendered gradients: visible color cast reduced by COFb   "
                 "(each strip is one 1-D path; t: 0\u21921 left\u2192right, height non-semantic)",
                 fontsize=13.5)
    pst.credit(fig)
    pst.save(fig, os.path.join(outdir, "cofb_gradient_strips.png"))
    print("saved: cofb_gradient_strips.png")


# ----------------------------------------------------------------------
# Fig. optima : cast-hue frontier with operating points
# ----------------------------------------------------------------------
def fig_sigma_optima(outdir):
    grid = np.linspace(0.05, 1.0, 120)
    fig, ax = plt.subplots(figsize=(9.2, 6.8), constrained_layout=True)
    marks = {"(A) hue-fixed":         (pst.C["orange"],  "o"),
             "(B) cast-fixed [default]": (pst.C["teal"], "s"),
             "(C) knee [grid-dep.]":   (pst.C["emerald"], "^")}
    frontier_col = {0.87: pst.C["rose"], 1.0: pst.C["purple"]}
    for n in (0.87, 1.0):
        col = frontier_col[n]
        cast = np.array([so.cast_removal(n, s) for s in grid])
        hue = np.array([so.hue_retention_gate(n, s) for s in grid])
        ax.plot(cast, hue, "-", color=col, lw=1.9, alpha=0.95, label=f"frontier n={n}")
        sols = {"(A) hue-fixed":          so.solve_sigma_for_hue(n, so.HR_TARGET),
                "(B) cast-fixed [default]": so.solve_sigma_for_cast(n, so.cast_target),
                "(C) knee [grid-dep.]":    so.knee_sigma(n)}
        for tag, s in sols.items():
            if s is None:
                continue
            mc, mk = marks[tag]
            ax.scatter([so.cast_removal(n, s)], [so.hue_retention_gate(n, s)],
                       c=mc, marker=mk, s=110, edgecolor="white", linewidth=1.3,
                       zorder=6, label=f"{tag} (n={n}, \u03c3={s:.2f})")
        ax.scatter([so.cast_removal(n, 0.34)], [so.hue_retention_gate(n, 0.34)],
                   facecolor="none", edgecolor=col, s=170, linewidth=2.2,
                   zorder=5, label=f"reused \u03c3=0.34 (n={n})")
    ax.axhline(so.HR_TARGET, color=pst.C["orange"], ls=":", lw=1.2, alpha=0.7)
    ax.axvline(so.cast_target, color=pst.C["teal"], ls=":", lw=1.2, alpha=0.7)
    ax.set_xlabel("color cast  (mean lateral deviation, lower = better)")
    ax.set_ylabel("hue retention  (gate, higher = better)")
    ax.set_title("\u03c3 optima on the cast\u2013hue frontier")
    box = dict(boxstyle="round", facecolor="white", edgecolor=pst.EDGE, alpha=0.9)
    ax.text(0.015, 0.97, "ideal\n(low cast, high retention)", transform=ax.transAxes,
            va="top", ha="left", fontsize=10.5, color=pst.INK, bbox=box)
    ax.text(0.015, 0.80,
            "default \u03c3 \u2248 0.19 anchored to (B) cast-half;\nknee is grid-dependent (auxiliary only)",
            transform=ax.transAxes, va="top", ha="left", fontsize=10, color=pst.INK, bbox=box)
    ax.legend(frameon=False, fontsize=8.5, ncol=2, loc="lower right")
    pst.credit(fig)
    pst.save(fig, os.path.join(outdir, "cofb_sigma_optima.png"))
    print("saved: cofb_sigma_optima.png")


# ----------------------------------------------------------------------
# Fig. gatepath : gate vs path cross-check
# ----------------------------------------------------------------------
def fig_gate_vs_path(outdir):
    ss = np.linspace(0.08, 0.50, 40)   # canonical cross-check range
    hg = np.array([so.hue_retention_gate(0.87, s) for s in ss])
    hp = np.array([so.hue_retention_path(0.87, s) for s in ss])
    cc = np.array([so.cast_removal(0.87, s) for s in ss])
    r_gp = np.corrcoef(hg, hp)[0, 1]
    fig, ax = plt.subplots(figsize=(8.6, 5.8), constrained_layout=True)
    ax.plot(ss, hg, "-o", color=pst.C["emerald"], lw=2.2, ms=4.5, label="hue retention (gate)")
    ax.plot(ss, hp, "-s", color=pst.C["cyan"], lw=2.2, ms=4.5,
            label="hue retention (path, cross-check)")
    ax.plot(ss, cc / cc.max(), "--", color=pst.C["red"], lw=1.8, alpha=0.9,
            label="cast removal (normalized)")
    ax.set_xlabel("\u03c3")
    ax.set_ylabel("metric value")
    ax.set_ylim(0.0, 1.05)
    ax.set_title(f"Cross-check: gate vs path hue retention (Pearson r = {r_gp:+.3f})")
    ax.legend(frameon=False, fontsize=10.5, loc="upper right")
    pst.credit(fig)
    pst.save(fig, os.path.join(outdir, "cofb_gate_vs_path.png"))
    print("saved: cofb_gate_vs_path.png")


def main():
    ap = argparse.ArgumentParser(description="Regenerate the paper figures (white background).")
    ap.add_argument("--outdir", default="figures", help="output directory (default: figures/)")
    args = ap.parse_args()
    os.makedirs(args.outdir, exist_ok=True)

    pst.apply_paper_theme(reset=True)   # override the Soft Dark theme imported via cofb_kabuki_eval

    fig_ab_paths(args.outdir)
    fig_achromatic_paths(args.outdir)
    fig_gradient_strips(args.outdir)
    fig_sigma_optima(args.outdir)
    fig_gate_vs_path(args.outdir)
    print(f"\nDone. 5 figures written to: {args.outdir}/")


if __name__ == "__main__":
    main()


==> anc/paper_style.py <==
#!/usr/bin/env python3
"""
paper_style.py  (common helper)
論文用の図の共通テーマ・配色・ユーティリティ（白背景・印刷向け）。  Ver. alpha

提供するのは「テーマ／トークン配色／クレジット／保存」だけ。図そのものは各プロジェクトの
図スクリプトに置く（モード分離：社会実装＝Soft Dark / 論文＝白背景）。

使い方:
    import paper_style as pst
    pst.apply_paper_theme()          # 白背景テーマを適用（Soft Dark を import 済みでも上書き可）
    LC = {"method": pst.C["emerald"], ...}
    ...
    pst.credit(fig)                  # 右下に © を小さく
    pst.save(fig, "figures/foo.png") # dpi=220, bbox tight, close まで

(c) 2026 nekotrack
"""
import matplotlib.pyplot as plt

# ── 基本トークン（白背景で高コントラスト）─────────────────────────
INK   = "#1e293b"   # 本文・タイトル
MUTED = "#64748b"   # クレジット等の弱色
EDGE  = "#94a3b8"   # 軸枠
TICK  = "#334155"   # 目盛
GRID  = "#e2e8f0"   # グリッド

# methods / カテゴリ用の高コントラスト・トークン（白地・色覚配慮寄り）
C = {
    "slate":   "#475569",
    "red":     "#dc2626",
    "amber":   "#b45309",
    "violet":  "#6d28d9",
    "teal":    "#0e7490",
    "emerald": "#047857",
    "cyan":    "#0891b2",
    "orange":  "#f59e0b",
    "purple":  "#7c3aed",
    "rose":    "#ef4444",
}

CREDIT = "© 2026 nekotrack"

_THEME = {
    "figure.facecolor": "white", "axes.facecolor": "white",
    "savefig.facecolor": "white", "savefig.edgecolor": "white",
    "text.color": INK, "axes.labelcolor": INK,
    "axes.edgecolor": EDGE, "axes.linewidth": 0.9,
    "xtick.color": TICK, "ytick.color": TICK,
    "grid.color": GRID, "grid.linewidth": 0.9,
    "axes.grid": True,
    "font.size": 13, "axes.titlesize": 15, "axes.labelsize": 13.5,
    "xtick.labelsize": 11.5, "ytick.labelsize": 11.5, "legend.fontsize": 11,
    "figure.titlesize": 17, "figure.titleweight": "bold",
}


def apply_paper_theme(reset=True):
    """白背景・印刷向けの matplotlib テーマを適用する。
    reset=True なら既定にリセットしてから当てる（import 済みの Soft Dark を上書きできる）。"""
    if reset:
        plt.rcParams.update(plt.rcParamsDefault)
    plt.rcParams.update(_THEME)


def credit(fig, text=CREDIT):
    """図の右下に小さくクレジットを置く。"""
    fig.text(0.995, 0.004, text, ha="right", va="bottom", fontsize=9, color=MUTED)


def save(fig, path, dpi=220):
    """論文用 PNG を保存して close する（既定 dpi=220, bbox tight）。
    高解像度が要るときは dpi=300 を渡す。"""
    fig.savefig(path, dpi=dpi, bbox_inches="tight")
    plt.close(fig)


==> anc/requirements.txt <==
numpy>=1.21
matplotlib>=3.5
seaborn>=0.12
sympy>=1.10

